Bivariate Frank Copula: Some More Results on Point Estimation of the Association Parameter from a Bayesian Perspective and Revisiting the Goodness of Fit Tests with an Application to Model Groundwater Data from Dong Thap, Vietnam

This work consists of two major parts. (i) The first part extends the recent comprehensive study of Pham et al. (2025), where three classical point estimators of the association parameter of a bivariate Frank Copula were compared and the maximum likelihood estimator (MLE) was established to have the best overall performance in terms of bias and mean squared error (MSE). We investigate two Bayes estimators under two natural priors, namely the noninformative (generalized) flat prior and the invariant Jeffreys prior, and find that the latter uniformly dominates the former as well as the MLE in terms of MSE for small sample sizes (n <= 25). For moderate to large sample sizes (n > 25), all three estimators have almost identical performances in terms of bias and MSE. We also point out computational aspects in R that may have important implications for computing the MLE and its bias and/or MSE for very small samples. (ii) The second part uses a recent dataset from Vietnam and applies the Frank Copula to analyze the association between groundwater arsenic concentration and three other benign elements that are easy to monitor. In this application, we revisit the two goodness-of-fit (GoF) tests introduced by Genest et al. (2006), explore non-intuitive behavior of the two test statistics, and provide extensive tables of their critical values through a comprehensive simulation study. This complements and refines the computational results of Genest et al. (2006). Using the groundwater data, we also demonstrate that nonparametric marginals can offer benefits over parametric marginals in predicting arsenic concentration from a benign element using the Frank Copula-based regression model.

==> arxiv_code/00_run_all.R <==
# Run one analysis step at a time because the simulation files may take a long time.
files <- c(
  "01_estimation_simulation.R",
  "02_gof_simulation.R",
  "03_groundwater_analysis.R",
  "04_frank_regression.R"
)
cat("Run the required step with, for example:\n")
cat(sprintf("  source('%s')\n", files), sep = "")



==> arxiv_code/03_groundwater_analysis.R <==

# ==============================================================================
# SOURCE: Table1.1_Table1.2.R
# ==============================================================================

# === Table 1.1 ===============

library(readxl)
library(openxlsx)

# =========================
# 1. Read data
# =========================
file_path <- file.path("data", "MDR_groundwater_data_source_4.7.26.xlsx")

dat <- read_excel(file_path, sheet = "data")

# =========================
# 2. K-S test: South vs North
# =========================
var_pairs <- list(
  As = c("As_S", "As_N"),
  Cl = c("Cl_S", "Cl_N"),
  Eh = c("Eh_S", "Eh_N"),
  pH = c("pH_S", "pH_N")
)

ks_pvalues <- sapply(names(var_pairs), function(v) {

  x_south <- as.numeric(dat[[var_pairs[[v]][1]]])
  x_north <- as.numeric(dat[[var_pairs[[v]][2]]])

  x_south <- x_south[!is.na(x_south)]
  x_north <- x_north[!is.na(x_north)]

  ks.test(x_south, x_north)$p.value
})

# =========================
# 3. Table 1.1 format
# =========================
table_1_1 <- data.frame(
  `North vs. South` = "p-value",
  As = sprintf("%.6f", ks_pvalues["As"]),
  Cl = sprintf("%.6f", ks_pvalues["Cl"]),
  Eh = sprintf("%.6f", ks_pvalues["Eh"]),
  pH = sprintf("%.6f", ks_pvalues["pH"]),
  check.names = FALSE
)

print(table_1_1)

# =========================
# 4. Export Excel
# =========================

# === Table 1.2 ===============

library(readxl)
library(openxlsx)
library(nortest)

# =========================
# 1. Read data
# =========================
file_path <- file.path("data", "MDR_groundwater_data_source_4.7.26.xlsx")

dat <- read_excel(file_path, sheet = "data")

# =========================
# 2. Variable pairs
# =========================
var_pairs <- list(
  As = c(North = "As_N", South = "As_S"),
  Cl = c(North = "Cl_N", South = "Cl_S"),
  Eh = c(North = "Eh_N", South = "Eh_S"),
  pH = c(North = "pH_N", South = "pH_S")
)

# =========================
# 3. Function to get p-values
# =========================
get_normality_p <- function(x) {
  x <- as.numeric(x)
  x <- x[!is.na(x)]

  c(
    ADT = ad.test(x)$p.value,
    SWT = shapiro.test(x)$p.value
  )
}

# =========================
# 4. Compute Table 1.2
# =========================
table_1_2 <- data.frame(
  Test = c("ADT", "", "SWT", ""),
  Subregion = c("North", "South", "North", "South"),
  As = NA_real_,
  Cl = NA_real_,
  Eh = NA_real_,
  pH = NA_real_,
  check.names = FALSE
)

for (v in names(var_pairs)) {

  p_north <- get_normality_p(dat[[var_pairs[[v]]["North"]]])
  p_south <- get_normality_p(dat[[var_pairs[[v]]["South"]]])

  table_1_2[1, v] <- p_north["ADT"]
  table_1_2[2, v] <- p_south["ADT"]
  table_1_2[3, v] <- p_north["SWT"]
  table_1_2[4, v] <- p_south["SWT"]
}

# Format ging bng trong bi
table_1_2_fmt <- table_1_2
table_1_2_fmt[, c("As", "Cl", "Eh", "pH")] <- lapply(
  table_1_2_fmt[, c("As", "Cl", "Eh", "pH")],
  function(x) sprintf("%.4f", x)
)

print(table_1_2_fmt)

# =========================
# 5. Export Excel
# =========================

# ==============================================================================
# SOURCE: Table1.3_MDR_groundwater_correlations.R
# ==============================================================================

library(readxl)

# df <- read_excel("D:/Copulas1/BayesianandMLEforFC/data/MDR_groundwater_data/MDR_groundwater_data_source_4.7.26.xlsx", sheet = "data")
# df <- read_excel("D:/Copulas1/BayesianandMLEforFC/data/MDR_groundwater_data/MDR_groundwater_data_source_4.7.26_smallest_values.xlsx", sheet = "data")
df <- read_excel(file.path("data", "MDR_groundwater_data_source_4.7.26.xlsx"), sheet = "data")

pair_list <- list(
  c("As_S", "Cl_S"),
  c("As_S", "Eh_S"),
  c("As_S", "pH_S"),
  c("Eh_S", "pH_S"),
  c("As_N", "Cl_N"),
  c("As_N", "Eh_N"),
  c("As_N", "pH_N"),
  c("Eh_N", "pH_N")
)

for (p in pair_list) {
  x <- df[[p[1]]]
  y <- df[[p[2]]]
  cc <- complete.cases(x, y)
  x <- x[cc]
  y <- y[cc]

  cat("\n=============================\n")
  cat("Pair:", p[1], "and", p[2], "\n")
  cat("Pearson :", round(cor(x, y, method = "pearson"), 6), "\n")
  cat("Kendall :", round(cor(x, y, method = "kendall"), 6), "\n")
  cat("Spearman:", round(cor(x, y, method = "spearman"), 6), "\n")
}

###############################################################################
#  Compute Pearson, Kendall, and Spearman correlations
#  for selected pairs in MDR groundwater dataset
###############################################################################

# -------------------------------
# 1. Packages
# -------------------------------
if (!requireNamespace("readxl", quietly = TRUE)) {
  install.packages("readxl", repos = "https://cloud.r-project.org")
}
if (!requireNamespace("openxlsx", quietly = TRUE)) {
  install.packages("openxlsx", repos = "https://cloud.r-project.org")
}

library(readxl)
library(openxlsx)

# -------------------------------
# 2. Input file and sheet
# -------------------------------
  input_file <- file.path("data", "MDR_groundwater_data_source_4.7.26.xlsx")
 # input_file <- "D:/Copulas1/BayesianandMLEforFC/data/MDR_groundwater_data/MDR_groundwater_data_source_4.7.26_smallest_values.xlsx"
# input_file <- "D:/Copulas1/BayesianandMLEforFC/data/MDR_groundwater_data/MDR_groundwater_data_source_4.7.26_largest_values.xlsx"
sheet_name <- "data"

# -------------------------------
# 3. Read data
# -------------------------------
df <- read_excel(input_file, sheet = sheet_name)

cat("Data dimensions:", dim(df)[1], "rows x", dim(df)[2], "columns\n")
cat("Column names:\n")
print(names(df))

# -------------------------------
# 4. Define variable pairs
# -------------------------------
pair_list <- list(
  c("As_S", "Cl_S"),
  c("As_S", "Eh_S"),
  c("As_S", "pH_S"),
  c("Eh_S", "pH_S"),
  c("As_N", "Cl_N"),
  c("As_N", "Eh_N"),
  c("As_N", "pH_N"),
  c("Eh_N", "pH_N")
)

# -------------------------------
# 5. Function to compute correlations
# -------------------------------
compute_correlations <- function(data, var1, var2) {
  # Check whether columns exist
  if (!(var1 %in% names(data))) {
    stop(sprintf("Column '%s' not found in data.", var1))
  }
  if (!(var2 %in% names(data))) {
    stop(sprintf("Column '%s' not found in data.", var2))
  }

  x <- data[[var1]]
  y <- data[[var2]]

  # Keep complete cases only
  cc <- complete.cases(x, y)
  x <- x[cc]
  y <- y[cc]

  n_used <- length(x)

  if (n_used < 2) {
    return(data.frame(
      Pair = paste(var1, var2, sep = " vs "),
      N_used = n_used,
      Pearson = NA_real_,
      Kendall = NA_real_,
      Spearman = NA_real_,
      stringsAsFactors = FALSE
    ))
  }

  pearson_val  <- cor(x, y, method = "pearson")
  kendall_val  <- cor(x, y, method = "kendall")
  spearman_val <- cor(x, y, method = "spearman")

  data.frame(
    Pair = paste(var1, var2, sep = " vs "),
    N_used = n_used,
    Pearson = pearson_val,
    Kendall = kendall_val,
    Spearman = spearman_val,
    stringsAsFactors = FALSE
  )
}

# -------------------------------
# 6. Compute all results
# -------------------------------
results_list <- lapply(pair_list, function(p) {
  compute_correlations(df, p[1], p[2])
})

results_table <- do.call(rbind, results_list)

# Round for display
results_table_display <- results_table
results_table_display$Pearson  <- round(results_table_display$Pearson,  6)
results_table_display$Kendall  <- round(results_table_display$Kendall,  6)
results_table_display$Spearman <- round(results_table_display$Spearman, 6)

# -------------------------------
# 7. Print results
# -------------------------------
cat("\nCorrelation results:\n")
print(results_table_display, row.names = FALSE)

# -------------------------------
# 8. Export to Excel
# -------------------------------
 output_file <- "Table1.3_MDR_groundwater_correlations_4.7.26.xlsx"
# output_file <- "Table1.3_MDR_groundwater_correlations_4.7.26_smallest_values.xlsx"
# output_file <- "Table1.3_MDR_groundwater_correlations_4.7.26_largest_values.xlsx"

cat("\nResults have been exported to:", output_file, "\n")

# ==============================================================================
# SOURCE: Table_5.2. SnTn_5.7.26.R
# ==============================================================================

# ============================================================
# Table 5.2: theta_hat_MLE, Sn_obs, Tn_obs
# for North and South groundwater data
# ============================================================

library(readxl)
library(openxlsx)

# =========================
# 1. Input / Output paths
# =========================
in_path <- file.path("data", "MDR_groundwater_data_source_U1U2_4.7.2026.xlsx")

out_path <- file.path("results", "Table_5_2_MDR_Sn_Tn_theta.xlsx")

# =========================
# 2. Frank copula functions
# =========================
frank_density <- function(u1, u2, theta) {
  if (abs(theta) < 1e-10) return(rep(NA_real_, length(u1)))

  num <- theta * (1 - exp(-theta)) * exp(-theta * (u1 + u2))
  denom <- (
    exp(-theta * u1) +
      exp(-theta * u2) -
      exp(-theta) -
      exp(-theta * (u1 + u2))
  )^2

  num / denom
}

loglik_frank <- function(theta, u1, u2) {
  if (abs(theta) < 1e-10) return(-Inf)

  dens <- frank_density(u1, u2, theta)

  if (any(!is.finite(dens)) || any(dens <= 0)) return(-Inf)

  sum(log(dens))
}

estimate_theta_MLE <- function(u1, u2) {
  neg_loglik <- function(theta) -loglik_frank(theta, u1, u2)

  optim(
    par = 1,
    fn = neg_loglik,
    method = "Brent",
    lower = -20,
    upper = 20
  )$par
}

compute_W_full <- function(U, V) {
  n <- length(U)
  R_U <- rank(U, ties.method = "average")
  R_V <- rank(V, ties.method = "average")

  W <- numeric(n)

  for (j in 1:n) {
    W[j] <- mean((R_U <= R_U[j]) & (R_V <= R_V[j]))
  }

  W
}

K_theoretical <- function(t, theta_hat) {
  term1 <- t
  term2 <- (1 - exp(theta_hat * t)) / theta_hat
  term3 <- log((1 - exp(-theta_hat)) / (1 - exp(-theta_hat * t)))

  term1 - term2 * term3
}

compute_Kn_full <- function(W, n) {
  t_grid <- (1:n) / n
  sapply(t_grid, function(t) mean(W <= t))
}

compute_Sn <- function(Kn_vals, theta_hat, n) {
  j <- 1:(n - 1)

  t_j  <- j / n
  t_j1 <- (j + 1) / n

  K_j  <- sapply(t_j,  K_theoretical, theta_hat = theta_hat)
  K_j1 <- sapply(t_j1, K_theoretical, theta_hat = theta_hat)

  term1 <- n / 3
  term2 <- n * sum(Kn_vals^2 * (K_j1 - K_j))
  term3 <- n * sum(Kn_vals * (K_j1^2 - K_j^2))

  term1 + term2 - term3
}

compute_Tn <- function(Kn_vals, theta_hat, n) {
  j <- 0:(n - 1)

  K_j  <- sapply(j / n,       K_theoretical, theta_hat = theta_hat)
  K_j1 <- sapply((j + 1) / n, K_theoretical, theta_hat = theta_hat)

  diff1 <- abs(Kn_vals - K_j[-1])
  diff2 <- abs(Kn_vals - K_j1[-1])

  sqrt(n) * max(c(diff1, diff2))
}

# =========================
# 3. Function for one pair
# =========================
compute_one_pair <- function(df, u1_col, u2_col) {

  u1 <- as.numeric(df[[u1_col]])
  u2 <- as.numeric(df[[u2_col]])

  keep <- is.finite(u1) & is.finite(u2)
  u1 <- u1[keep]
  u2 <- u2[keep]

  n <- length(u1)

  theta_hat <- estimate_theta_MLE(u1, u2)

  W <- compute_W_full(u1, u2)
  Kn_full <- compute_Kn_full(W, n)

  # Original formulas use Kn at 1/n,...,(n-1)/n
  Kn_vals <- Kn_full[1:(n - 1)]

  Sn_obs <- compute_Sn(Kn_vals, theta_hat, n)
  Tn_obs <- compute_Tn(Kn_vals, theta_hat, n)

  c(
    theta_hat_MLE = theta_hat,
    Sn_obs = Sn_obs,
    Tn_obs = Tn_obs
  )
}

# =========================
# 4. Read two sheets
# =========================
df_South <- read_excel(in_path, sheet = "South")
df_North <- read_excel(in_path, sheet = "North")

# =========================
# 5. Define pairs
# =========================
pair_list <- list(
  "(As, Cl)" = c("As_U1", "Cl_U2"),
  "(As, Eh)" = c("As_U1", "Eh_U2"),
  "(As, pH)" = c("As_U1", "pH_U2"),
  "(Eh, pH)" = c("Eh_U1", "pH_U2")
)

# =========================
# 6. Compute Table 5.2
# =========================
table_5_2 <- data.frame(
  Pair_of_Variables = names(pair_list),

  North_theta_MLE = NA_real_,
  North_Sn_obs = NA_real_,
  North_Tn_obs = NA_real_,

  South_theta_MLE = NA_real_,
  South_Sn_obs = NA_real_,
  South_Tn_obs = NA_real_,

  check.names = FALSE
)

for (i in seq_along(pair_list)) {

  pair_name <- names(pair_list)[i]
  u1_col <- pair_list[[i]][1]
  u2_col <- pair_list[[i]][2]

  res_N <- compute_one_pair(df_North, u1_col, u2_col)
  res_S <- compute_one_pair(df_South, u1_col, u2_col)

  table_5_2[i, "North_theta_MLE"] <- res_N["theta_hat_MLE"]
  table_5_2[i, "North_Sn_obs"]    <- res_N["Sn_obs"]
  table_5_2[i, "North_Tn_obs"]    <- res_N["Tn_obs"]

  table_5_2[i, "South_theta_MLE"] <- res_S["theta_hat_MLE"]
  table_5_2[i, "South_Sn_obs"]    <- res_S["Sn_obs"]
  table_5_2[i, "South_Tn_obs"]    <- res_S["Tn_obs"]
}

# Lm trn ging bng trong lun n
table_5_2_round <- table_5_2
table_5_2_round[, -1] <- round(table_5_2_round[, -1], 3)

print(table_5_2_round)

# =========================
# 7. Export Excel
# =========================

cat("  lu Table 5.2 ti:\n", normalizePath(out_path), "\n")

# ============================================================
# Table 5.2.a: BJPE theta_hat, Sn_obs, Tn_obs
# Real data: North and South groundwater data
# Jeffreys prior by numerical 2D integration
# ============================================================

library(readxl)
library(openxlsx)

# =========================
# 1. Paths
# =========================
in_path <- file.path("data", "MDR_groundwater_data_source_U1U2_4.7.2026.xlsx")

out_path <- file.path("results", "Table_5_2a_MDR_Sn_Tn_theta_BJPE.xlsx")

# =========================
# 2. Frank density
# =========================
frank_density <- function(u1, u2, theta) {
  if (abs(theta) < 1e-8) return(rep(NA_real_, length(u1)))

  num <- theta * (1 - exp(-theta)) * exp(-theta * (u1 + u2))

  denom <- (
    exp(-theta * u1) +
      exp(-theta * u2) -
      exp(-theta) -
      exp(-theta * (u1 + u2))
  )^2

  num / denom
}

loglik_frank <- function(theta, u1, u2) {
  if (abs(theta) < 1e-8) return(-Inf)

  dens <- frank_density(u1, u2, theta)

  if (any(!is.finite(dens)) || any(dens <= 0)) return(-Inf)

  sum(log(dens))
}

# =========================
# 3. Jeffreys prior by 2D integration
# =========================
J1 <- function(U1, U2, theta) {
  exp_val <- exp(-theta * U1 - theta * U2)

  term1 <- -(U1 - U2)^2 +
    U1^2 * exp(-theta * U2) +
    U2^2 * exp(-theta * U1) -
    (U1 + U2 - 1)^2 * exp(-theta)

  term2 <- (U2 - 1)^2 * exp(-theta * U2 - theta) +
    (U1 - 1)^2 * exp(-theta * U1 - theta)

  exp_val * term1 + term2
}

J2 <- function(U1, U2, theta) {
  exp_term <- exp(-theta * U1) +
    exp(-theta * U2) -
    exp(-theta) -
    exp(-theta * (U1 + U2))

  exp_term^2
}

J_fun <- function(U1, U2, theta) {
  J1(U1, U2, theta) / J2(U1, U2, theta)
}

E_J_integral <- function(theta) {

  integrand_u1 <- function(u1) {

    sapply(u1, function(x) {

      inner <- integrate(
        f = function(u2) {
          J_fun(x, u2, theta) * frank_density(x, u2, theta)
        },
        lower = 1e-6,
        upper = 1 - 1e-6,
        subdivisions = 200,
        rel.tol = 1e-5
      )$value

      inner
    })
  }

  integrate(
    f = integrand_u1,
    lower = 1e-6,
    upper = 1 - 1e-6,
    subdivisions = 200,
    rel.tol = 1e-5
  )$value
}

I_theta <- function(theta) {
  EJ <- E_J_integral(theta)

  I_val <- (1 / theta^2) +
    (exp(theta) / (exp(theta) - 1)^2) -
    2 * EJ

  I_val
}

jeffrey_prior <- function(theta) {
  I_val <- tryCatch(I_theta(theta), error = function(e) NA_real_)

  if (!is.finite(I_val) || I_val <= 0) return(0)

  sqrt(I_val)
}

# =========================
# 4. BJPE posterior mean
# =========================
calculate_bayes_jeffrey <- function(u1, u2, theta_grid, prior_grid) {

  log_post <- numeric(length(theta_grid))

  for (i in seq_along(theta_grid)) {

    th <- theta_grid[i]
    prior <- prior_grid[i]
    loglik <- loglik_frank(th, u1, u2)

    if (!is.finite(loglik) || prior <= 0 || !is.finite(prior)) {
      log_post[i] <- -Inf
    } else {
      log_post[i] <- loglik + log(prior)
    }
  }

  log_post <- log_post - max(log_post, na.rm = TRUE)
  post_unnorm <- exp(log_post)

  delta <- diff(theta_grid)[1]
  posterior <- post_unnorm / sum(post_unnorm * delta)

  sum(theta_grid * posterior * delta)
}

# =========================
# 5. Sn and Tn functions
# =========================
compute_W_full <- function(U, V) {
  n <- length(U)

  R_U <- rank(U, ties.method = "average")
  R_V <- rank(V, ties.method = "average")

  W <- numeric(n)

  for (j in 1:n) {
    W[j] <- mean((R_U <= R_U[j]) & (R_V <= R_V[j]))
  }

  W
}

compute_Kn_full <- function(W, n) {
  t_grid <- (1:n) / n
  sapply(t_grid, function(t) mean(W <= t))
}

K_theoretical <- function(t, theta_hat) {
  term1 <- t
  term2 <- (1 - exp(theta_hat * t)) / theta_hat
  term3 <- log((1 - exp(-theta_hat)) / (1 - exp(-theta_hat * t)))

  term1 - term2 * term3
}

compute_Sn <- function(Kn_vals, theta_hat, n) {
  j <- 1:(n - 1)

  t_j  <- j / n
  t_j1 <- (j + 1) / n

  K_j  <- sapply(t_j,  K_theoretical, theta_hat = theta_hat)
  K_j1 <- sapply(t_j1, K_theoretical, theta_hat = theta_hat)

  term1 <- n / 3
  term2 <- n * sum(Kn_vals^2 * (K_j1 - K_j))
  term3 <- n * sum(Kn_vals * (K_j1^2 - K_j^2))

  term1 + term2 - term3
}

compute_Tn <- function(Kn_vals, theta_hat, n) {
  j <- 0:(n - 1)

  K_j  <- sapply(j / n,       K_theoretical, theta_hat = theta_hat)
  K_j1 <- sapply((j + 1) / n, K_theoretical, theta_hat = theta_hat)

  diff1 <- abs(Kn_vals - K_j[-1])
  diff2 <- abs(Kn_vals - K_j1[-1])

  sqrt(n) * max(c(diff1, diff2))
}

# =========================
# 6. Function for one pair
# =========================
compute_one_pair_BJPE <- function(df, u1_col, u2_col, theta_grid, prior_grid) {

  u1 <- as.numeric(df[[u1_col]])
  u2 <- as.numeric(df[[u2_col]])

  keep <- is.finite(u1) & is.finite(u2)
  u1 <- u1[keep]
  u2 <- u2[keep]

  n <- length(u1)

  theta_hat_BJPE <- calculate_bayes_jeffrey(
    u1 = u1,
    u2 = u2,
    theta_grid = theta_grid,
    prior_grid = prior_grid
  )

  W <- compute_W_full(u1, u2)
  Kn_full <- compute_Kn_full(W, n)
  Kn_vals <- Kn_full[1:(n - 1)]

  Sn_obs <- compute_Sn(Kn_vals, theta_hat_BJPE, n)
  Tn_obs <- compute_Tn(Kn_vals, theta_hat_BJPE, n)

  c(
    theta_hat_BJPE = theta_hat_BJPE,
    Sn_obs = Sn_obs,
    Tn_obs = Tn_obs
  )
}

# =========================
# 7. Read real data
# =========================
df_South <- read_excel(in_path, sheet = "South")
df_North <- read_excel(in_path, sheet = "North")

# =========================
# 8. Theta grid
# =========================
theta_neg <- seq(-20, -0.01, length.out = 1000)
theta_pos <- seq(0.01, 20, length.out = 1000)
theta_grid <- c(theta_neg, theta_pos)

# Compute Jeffreys prior only once
cat("Computing Jeffreys prior grid...\n")

prior_grid <- sapply(theta_grid, function(th) {
  cat("theta =", th, "\n")
  jeffrey_prior(th)
})

# =========================
# 9. Define pairs
# =========================
pair_list <- list(
  "(As, Cl)" = c("As_U1", "Cl_U2"),
  "(As, Eh)" = c("As_U1", "Eh_U2"),
  "(As, pH)" = c("As_U1", "pH_U2"),
  "(Eh, pH)" = c("Eh_U1", "pH_U2")
)

# =========================
# 10. Compute Table 5.2.a
# =========================
table_5_2a <- data.frame(
  Pair_of_Variables = names(pair_list),

  North_theta_BJPE = NA_real_,
  North_Sn_obs = NA_real_,
  North_Tn_obs = NA_real_,

  South_theta_BJPE = NA_real_,
  South_Sn_obs = NA_real_,
  South_Tn_obs = NA_real_,

  check.names = FALSE
)

for (i in seq_along(pair_list)) {

  pair_name <- names(pair_list)[i]
  cat("Running:", pair_name, "\n")

  u1_col <- pair_list[[i]][1]
  u2_col <- pair_list[[i]][2]

  res_N <- compute_one_pair_BJPE(
    df = df_North,
    u1_col = u1_col,
    u2_col = u2_col,
    theta_grid = theta_grid,
    prior_grid = prior_grid
  )

  res_S <- compute_one_pair_BJPE(
    df = df_South,
    u1_col = u1_col,
    u2_col = u2_col,
    theta_grid = theta_grid,
    prior_grid = prior_grid
  )

  table_5_2a[i, "North_theta_BJPE"] <- res_N["theta_hat_BJPE"]
  table_5_2a[i, "North_Sn_obs"]     <- res_N["Sn_obs"]
  table_5_2a[i, "North_Tn_obs"]     <- res_N["Tn_obs"]

  table_5_2a[i, "South_theta_BJPE"] <- res_S["theta_hat_BJPE"]
  table_5_2a[i, "South_Sn_obs"]     <- res_S["Sn_obs"]
  table_5_2a[i, "South_Tn_obs"]     <- res_S["Tn_obs"]
}

table_5_2a_round <- table_5_2a
table_5_2a_round[, -1] <- round(table_5_2a_round[, -1], 3)

print(table_5_2a_round)

# =========================
# 11. Export Excel
# =========================

cat("  lu Table 5.2.a ti:\n", normalizePath(out_path), "\n")

# ============================================================
# Table 5.2.a: BJPE theta_hat, Sn_obs, Tn_obs
# for North and South groundwater data
# ============================================================

library(readxl)
library(openxlsx)

# =========================
# 1. Paths
# =========================
in_path <- file.path("data", "MDR_groundwater_data_source_U1U2_4.7.2026.xlsx")

out_path <- file.path("results", "Table_5_2a_MDR_Sn_Tn_theta_BJPE_7.7.26.xlsx")

# =========================
# 2. Functions for Jeffreys prior
# =========================
generate_U2 <- function(U1, V, theta) {
  A <- exp(-theta * U1) - exp(-theta)
  B <- 1 - exp(-theta * U1)
  D <- 1 - exp(-theta)
  T1 <- D * ((A / B) + 1)
  T2 <- V * (exp(theta * U1) - 1) * (A + B) + D
  U2 <- -(1 / theta) * log((T1 / T2) - (A / B))
  return(U2)
}

J1 <- function(U1, U2, theta) {
  exp_val <- exp(-theta * U1 - theta * U2)

  term1 <- -(U1 - U2)^2 +
    U1^2 * exp(-theta * U2) +
    U2^2 * exp(-theta * U1) -
    (U1 + U2 - 1)^2 * exp(-theta)

  term2 <- (U2 - 1)^2 * exp(-theta * U2 - theta) +
    (U1 - 1)^2 * exp(-theta * U1 - theta)

  exp_val * term1 + term2
}

J2 <- function(U1, U2, theta) {
  exp_term <- exp(-theta * U1) +
    exp(-theta * U2) -
    exp(-theta) -
    exp(-theta * (U1 + U2))

  exp_term^2
}

J <- function(U1, U2, theta) {
  J1(U1, U2, theta) / J2(U1, U2, theta)
}

calculate_E_J <- function(theta, M) {
  J_values <- numeric(M)

  for (m in 1:M) {
    U1 <- runif(1)
    V  <- runif(1)
    U2 <- generate_U2(U1, V, theta)
    J_values[m] <- J(U1, U2, theta)
  }

  mean(J_values)
}

I_theta <- function(theta, M) {
  E_J <- calculate_E_J(theta, M)

  (1 / theta^2) +
    (exp(theta) / (exp(theta) - 1)^2) -
    2 * E_J
}

jeffrey_prior <- function(theta, M = 1000) {
  I_val <- I_theta(theta, M)

  if (I_val <= 0 || !is.finite(I_val)) return(0)

  sqrt(I_val)
}

# =========================
# 3. Frank density and BJPE
# =========================
frank_density <- function(u1, u2, theta) {
  if (abs(theta) < 1e-8) return(rep(NA_real_, length(u1)))

  num <- theta * (1 - exp(-theta)) * exp(-theta * (u1 + u2))

  denom <- (
    exp(-theta * u1) +
      exp(-theta * u2) -
      exp(-theta) -
      exp(-theta * (u1 + u2))
  )^2

  num / denom
}

loglik_frank <- function(theta, u1, u2) {
  if (abs(theta) < 1e-8) return(-Inf)

  dens <- frank_density(u1, u2, theta)

  if (any(dens <= 0 | !is.finite(dens))) return(-Inf)

  sum(log(dens))
}

calculate_bayes_jeffrey <- function(u1, u2, theta_grid, M = 1000) {

  log_post <- numeric(length(theta_grid))

  for (i in seq_along(theta_grid)) {

    th <- theta_grid[i]

    loglik <- loglik_frank(th, u1, u2)
    prior  <- jeffrey_prior(th, M)

    if (!is.finite(loglik) || prior <= 0 || !is.finite(prior)) {
      log_post[i] <- -Inf
    } else {
      log_post[i] <- loglik + log(prior)
    }
  }

  # Stabilized posterior
  log_post <- log_post - max(log_post, na.rm = TRUE)
  post_unnorm <- exp(log_post)

  delta <- diff(theta_grid)[1]
  posterior <- post_unnorm / sum(post_unnorm * delta)

  sum(theta_grid * posterior * delta)
}

# =========================
# 4. Sn and Tn functions
# =========================
compute_W_full <- function(U, V) {
  n <- length(U)

  R_U <- rank(U, ties.method = "average")
  R_V <- rank(V, ties.method = "average")

  W <- numeric(n)

  for (j in 1:n) {
    W[j] <- mean((R_U <= R_U[j]) & (R_V <= R_V[j]))
  }

  W
}

compute_Kn_full <- function(W, n) {
  t_grid <- (1:n) / n
  sapply(t_grid, function(t) mean(W <= t))
}

K_theoretical <- function(t, theta_hat) {
  term1 <- t
  term2 <- (1 - exp(theta_hat * t)) / theta_hat
  term3 <- log((1 - exp(-theta_hat)) / (1 - exp(-theta_hat * t)))

  term1 - term2 * term3
}

compute_Sn <- function(Kn_vals, theta_hat, n) {
  j <- 1:(n - 1)

  t_j  <- j / n
  t_j1 <- (j + 1) / n

  K_j  <- sapply(t_j,  K_theoretical, theta_hat = theta_hat)
  K_j1 <- sapply(t_j1, K_theoretical, theta_hat = theta_hat)

  term1 <- n / 3
  term2 <- n * sum(Kn_vals^2 * (K_j1 - K_j))
  term3 <- n * sum(Kn_vals * (K_j1^2 - K_j^2))

  term1 + term2 - term3
}

compute_Tn <- function(Kn_vals, theta_hat, n) {
  j <- 0:(n - 1)

  K_j  <- sapply(j / n,       K_theoretical, theta_hat = theta_hat)
  K_j1 <- sapply((j + 1) / n, K_theoretical, theta_hat = theta_hat)

  diff1 <- abs(Kn_vals - K_j[-1])
  diff2 <- abs(Kn_vals - K_j1[-1])

  sqrt(n) * max(c(diff1, diff2))
}

# =========================
# 5. Function for one pair
# =========================
compute_one_pair_BJPE <- function(df, u1_col, u2_col, theta_grid, M = 1000) {

  u1 <- as.numeric(df[[u1_col]])
  u2 <- as.numeric(df[[u2_col]])

  keep <- is.finite(u1) & is.finite(u2)
  u1 <- u1[keep]
  u2 <- u2[keep]

  n <- length(u1)

  theta_hat_BJPE <- calculate_bayes_jeffrey(
    u1 = u1,
    u2 = u2,
    theta_grid = theta_grid,
    M = M
  )

  W <- compute_W_full(u1, u2)
  Kn_full <- compute_Kn_full(W, n)
  Kn_vals <- Kn_full[1:(n - 1)]

  Sn_obs <- compute_Sn(Kn_vals, theta_hat_BJPE, n)
  Tn_obs <- compute_Tn(Kn_vals, theta_hat_BJPE, n)

  c(
    theta_hat_BJPE = theta_hat_BJPE,
    Sn_obs = Sn_obs,
    Tn_obs = Tn_obs
  )
}

# =========================
# 6. Read data
# =========================
df_South <- read_excel(in_path, sheet = "South")
df_North <- read_excel(in_path, sheet = "North")

# =========================
# 7. Theta grid
# =========================
theta_neg <- seq(-20, -0.01, length.out = 1000)
theta_pos <- seq(0.01, 20, length.out = 1000)
theta_grid <- c(theta_neg, theta_pos)

# =========================
# 8. Define pairs
# =========================
pair_list <- list(
  "(As, Cl)" = c("As_U1", "Cl_U2"),
  "(As, Eh)" = c("As_U1", "Eh_U2"),
  "(As, pH)" = c("As_U1", "pH_U2"),
  "(Eh, pH)" = c("Eh_U1", "pH_U2")
)

# =========================
# 9. Compute Table 5.2.a
# =========================
set.seed(123)

table_5_2a <- data.frame(
  Pair_of_Variables = names(pair_list),

  North_theta_BJPE = NA_real_,
  North_Sn_obs = NA_real_,
  North_Tn_obs = NA_real_,

  South_theta_BJPE = NA_real_,
  South_Sn_obs = NA_real_,
  South_Tn_obs = NA_real_,

  check.names = FALSE
)

for (i in seq_along(pair_list)) {

  pair_name <- names(pair_list)[i]

  cat("Running:", pair_name, "\n")

  u1_col <- pair_list[[i]][1]
  u2_col <- pair_list[[i]][2]

  res_N <- compute_one_pair_BJPE(
    df = df_North,
    u1_col = u1_col,
    u2_col = u2_col,
    theta_grid = theta_grid,
    M = 1000
  )

  res_S <- compute_one_pair_BJPE(
    df = df_South,
    u1_col = u1_col,
    u2_col = u2_col,
    theta_grid = theta_grid,
    M = 1000
  )

  table_5_2a[i, "North_theta_BJPE"] <- res_N["theta_hat_BJPE"]
  table_5_2a[i, "North_Sn_obs"]     <- res_N["Sn_obs"]
  table_5_2a[i, "North_Tn_obs"]     <- res_N["Tn_obs"]

  table_5_2a[i, "South_theta_BJPE"] <- res_S["theta_hat_BJPE"]
  table_5_2a[i, "South_Sn_obs"]     <- res_S["Sn_obs"]
  table_5_2a[i, "South_Tn_obs"]     <- res_S["Tn_obs"]
}

table_5_2a_round <- table_5_2a
table_5_2a_round[, -1] <- round(table_5_2a_round[, -1], 3)

print(table_5_2a_round)

# =========================
# 10. Export Excel
# =========================

cat("  lu Table 5.2.a ti:\n", normalizePath(out_path), "\n")

# ==============================================================================
# SOURCE: Table5.3.Bootstrap_full.R
# ==============================================================================

###############################################################################
# BOOTSTRAP GoF Frank copula (FINAL VERSION - adj_ecdf + discrete Sn,Tn) - MLE
###############################################################################

cat("\n========== Bootstrap Frank copula FINAL ==========\n\n")

# =========================
# 0. Packages
# =========================
if (!require(readxl)) install.packages("readxl")
if (!require(openxlsx)) install.packages("openxlsx")

library(readxl)
library(openxlsx)

# =========================
# 1. INPUT
# =========================
in_path <- file.path("data", "MDR_groundwater_data_source_4.7.26.xlsx")
sheet_name <- "data"

out_dir <- file.path("results", "Table5.3_Bootstrap_MLE")
dir.create(out_dir, showWarnings = FALSE, recursive = TRUE)

B <- 10000
set.seed(123)

# =========================
# 2. adj_ecdf (THEO BN)
# =========================
adj_ecdf <- function(x){
  x <- as.numeric(x)
  n <- length(x)
  sapply(x, function(xi) (sum(x <= xi) + 0.5)/(n+1))
}

get_uv <- function(X,Y){
  list(U = adj_ecdf(X), V = adj_ecdf(Y))
}

# =========================
# 3. Frank MLE
# =========================
frank_density <- function(u1,u2,theta){
  if(abs(theta)<1e-10) return(rep(NA,length(u1)))
  num <- theta*(1-exp(-theta))*exp(-theta*(u1+u2))
  den <- (exp(-theta*u1)+exp(-theta*u2)-exp(-theta)-exp(-theta*(u1+u2)))^2
  num/den
}

loglik_frank <- function(theta,u1,u2){
  if(abs(theta)<1e-10) return(-Inf)
  d <- frank_density(u1,u2,theta)
  if(any(!is.finite(d)|d<=0)) return(-Inf)
  sum(log(d))
}

estimate_theta <- function(u1,u2){
  optim(1,function(th) -loglik_frank(th,u1,u2),
        method="Brent",lower=-20,upper=20)$par
}

# =========================
# 4. W, Kn, Sn, Tn
# =========================
compute_W <- function(U,V){
  n <- length(U)
  RU <- rank(U,ties.method="average")
  RV <- rank(V,ties.method="average")
  W <- numeric(n)
  for(j in 1:n){
    W[j] <- mean((RU<=RU[j])&(RV<=RV[j]))
  }
  W
}

compute_Kn <- function(W,n){
  sapply((1:n)/n, function(t) mean(W<=t))
}

K_theo <- function(t, theta){
  if (abs(theta) < 1e-10) return(rep(NA_real_, length(t)))
  t - ((1 - exp(theta * t)) / theta) *
    log((1 - exp(-theta)) / (1 - exp(-theta * t)))
}

compute_Sn <- function(Kn,theta,n){
  j <- 1:(n-1)
  t  <- j/n
  t1 <- (j+1)/n

  K  <- sapply(t,K_theo,theta=theta)
  K1 <- sapply(t1,K_theo,theta=theta)

  n/3 + n*sum(Kn^2*(K1-K)) - n*sum(Kn*(K1^2-K^2))
}

compute_Tn <- function(Kn,theta,n){
  j <- 0:(n-1)
  K  <- sapply(j/n,K_theo,theta=theta)
  K1 <- sapply((j+1)/n,K_theo,theta=theta)

  sqrt(n)*max(c(abs(Kn-K[-1]),abs(Kn-K1[-1])))
}

# =========================
# 5. CC CP D LIU
# =========================
pairs_list <- list(
  c("As_S","Cl_S"),
  c("As_S","Eh_S"),
  c("As_S","pH_S"),
  c("Eh_S","pH_S"),
  c("As_N","Cl_N"),
  c("As_N","Eh_N"),
  c("As_N","pH_N"),
  c("Eh_N","pH_N")
)

# =========================
# 6. READ DATA
# =========================
dat <- read_excel(in_path, sheet=sheet_name)

summary_all <- data.frame()

# =========================
# 7. LOOP QUA CC CP
# =========================
for(pair in pairs_list){

  cat("\n=== Pair:",pair[1],pair[2],"===\n")

  X <- dat[[pair[1]]]
  Y <- dat[[pair[2]]]

  df <- data.frame(X,Y)
  df <- df[complete.cases(df),]

  X <- df$X
  Y <- df$Y
  n <- length(X)

  # ---- observed ----
  uv <- get_uv(X,Y)
  U <- uv$U
  V <- uv$V

  th <- estimate_theta(U,V)

  W  <- compute_W(U,V)
  Kn <- compute_Kn(W,n)
  Kn_use <- Kn[1:(n-1)]

  Sn_obs <- compute_Sn(Kn_use,th,n)
  Tn_obs <- compute_Tn(Kn_use,th,n)

  # ---- bootstrap ----
  Sn_boot <- numeric(B)
  Tn_boot <- numeric(B)

  for(b in 1:B){
    idx <- sample(1:n,n,replace=TRUE)
    Xb <- X[idx]; Yb <- Y[idx]

    uvb <- get_uv(Xb,Yb)
    thb <- estimate_theta(uvb$U,uvb$V)

    Wb <- compute_W(uvb$U,uvb$V)
    Knb <- compute_Kn(Wb,n)[1:(n-1)]

    Sn_boot[b] <- compute_Sn(Knb,thb,n)
    Tn_boot[b] <- compute_Tn(Knb,thb,n)
  }

  # ---- p-value ----
  p_Sn <- mean(Sn_boot >= Sn_obs)
  p_Tn <- mean(Tn_boot >= Tn_obs)

  # ---- save summary ----
  summary_all <- rbind(summary_all,data.frame(
    Var1=pair[1],
    Var2=pair[2],
    n=n,
    theta_hat=th,
    Sn_obs=Sn_obs,
    Tn_obs=Tn_obs,
    p_Sn=p_Sn,
    p_Tn=p_Tn
  ))

  # ---- Excel sheet ----
  sheet_name_pair <- paste(pair,collapse="_")

  # ---- PDF histogram ----

}

# =========================
# 8. SAVE EXCEL
# =========================

cat("\nDONE!!!\n")

###############################################################################
# BOOTSTRAP GoF Frank copula - BJPE VERSION
# Real-data bootstrap + adj_ecdf + discrete Sn,Tn
###############################################################################

cat("\n========== Bootstrap Frank copula BJPE ==========\n\n")

# =========================
# 0. Packages
# =========================
if (!require(readxl)) install.packages("readxl")
if (!require(openxlsx)) install.packages("openxlsx")

library(readxl)
library(openxlsx)

# =========================
# 1. INPUT
# =========================
in_path <- file.path("data", "MDR_groundwater_data_source_4.7.26.xlsx")
sheet_name <- "data"

out_dir <- file.path("results", "Table5.3_Bootstrap_BJPE")
dir.create(out_dir, showWarnings = FALSE, recursive = TRUE)

B <- 10000
set.seed(123)

# =========================
# 2. adj_ecdf
# =========================
adj_ecdf <- function(x) {
  x <- as.numeric(x)
  n <- length(x)
  sapply(x, function(xi) (sum(x <= xi) + 0.5) / (n + 1))
}

get_uv <- function(X, Y) {
  list(U = adj_ecdf(X), V = adj_ecdf(Y))
}

# =========================
# 3. Frank density and loglik
# =========================
frank_density <- function(u1, u2, theta) {
  if (abs(theta) < 1e-8) return(rep(NA_real_, length(u1)))

  num <- theta * (1 - exp(-theta)) * exp(-theta * (u1 + u2))
  den <- (
    exp(-theta * u1) +
      exp(-theta * u2) -
      exp(-theta) -
      exp(-theta * (u1 + u2))
  )^2

  num / den
}

loglik_frank <- function(theta, u1, u2) {
  if (abs(theta) < 1e-8) return(-Inf)

  d <- frank_density(u1, u2, theta)

  if (any(!is.finite(d) | d <= 0)) return(-Inf)

  sum(log(d))
}

# =========================
# 4. Jeffreys prior by numerical 2D integration
# =========================
J1 <- function(U1, U2, theta) {
  exp_val <- exp(-theta * U1 - theta * U2)

  term1 <- -(U1 - U2)^2 +
    U1^2 * exp(-theta * U2) +
    U2^2 * exp(-theta * U1) -
    (U1 + U2 - 1)^2 * exp(-theta)

  term2 <- (U2 - 1)^2 * exp(-theta * U2 - theta) +
    (U1 - 1)^2 * exp(-theta * U1 - theta)

  exp_val * term1 + term2
}

J2 <- function(U1, U2, theta) {
  exp_term <- exp(-theta * U1) +
    exp(-theta * U2) -
    exp(-theta) -
    exp(-theta * (U1 + U2))

  exp_term^2
}

J_fun <- function(U1, U2, theta) {
  J1(U1, U2, theta) / J2(U1, U2, theta)
}

E_J_integral <- function(theta) {

  integrand_u1 <- function(u1) {
    sapply(u1, function(x) {
      integrate(
        f = function(u2) {
          J_fun(x, u2, theta) * frank_density(x, u2, theta)
        },
        lower = 1e-6,
        upper = 1 - 1e-6,
        subdivisions = 200,
        rel.tol = 1e-5
      )$value
    })
  }

  integrate(
    f = integrand_u1,
    lower = 1e-6,
    upper = 1 - 1e-6,
    subdivisions = 200,
    rel.tol = 1e-5
  )$value
}

I_theta <- function(theta) {
  EJ <- E_J_integral(theta)

  I_val <- (1 / theta^2) +
    (exp(theta) / (exp(theta) - 1)^2) -
    2 * EJ

  I_val
}

jeffrey_prior <- function(theta) {
  I_val <- tryCatch(I_theta(theta), error = function(e) NA_real_)

  if (!is.finite(I_val) || I_val <= 0) return(0)

  sqrt(I_val)
}

# =========================
# 5. BJPE estimator
# =========================
calculate_bayes_jeffrey <- function(u1, u2, theta_grid, prior_grid) {

  log_post <- numeric(length(theta_grid))

  for (i in seq_along(theta_grid)) {
    th <- theta_grid[i]
    prior <- prior_grid[i]
    loglik <- loglik_frank(th, u1, u2)

    if (!is.finite(loglik) || !is.finite(prior) || prior <= 0) {
      log_post[i] <- -Inf
    } else {
      log_post[i] <- loglik + log(prior)
    }
  }

  log_post <- log_post - max(log_post, na.rm = TRUE)
  post_unnorm <- exp(log_post)

  delta <- diff(theta_grid)[1]
  posterior <- post_unnorm / sum(post_unnorm * delta)

  sum(theta_grid * posterior * delta)
}

# =========================
# 6. W, Kn, Sn, Tn
# =========================
compute_W <- function(U, V) {
  n <- length(U)
  RU <- rank(U, ties.method = "average")
  RV <- rank(V, ties.method = "average")

  W <- numeric(n)

  for (j in 1:n) {
    W[j] <- mean((RU <= RU[j]) & (RV <= RV[j]))
  }

  W
}

compute_Kn <- function(W, n) {
  sapply((1:n) / n, function(t) mean(W <= t))
}

K_theo <- function(t, theta) {
  if (abs(theta) < 1e-10) return(rep(NA_real_, length(t)))

  t - ((1 - exp(theta * t)) / theta) *
    log((1 - exp(-theta)) / (1 - exp(-theta * t)))
}

compute_Sn <- function(Kn, theta, n) {
  j <- 1:(n - 1)

  t  <- j / n
  t1 <- (j + 1) / n

  K  <- sapply(t,  K_theo, theta = theta)
  K1 <- sapply(t1, K_theo, theta = theta)

  n / 3 + n * sum(Kn^2 * (K1 - K)) - n * sum(Kn * (K1^2 - K^2))
}

compute_Tn <- function(Kn, theta, n) {
  j <- 0:(n - 1)

  K  <- sapply(j / n,       K_theo, theta = theta)
  K1 <- sapply((j + 1) / n, K_theo, theta = theta)

  sqrt(n) * max(c(abs(Kn - K[-1]), abs(Kn - K1[-1])))
}

# =========================
# 7. Pairs
# =========================
pairs_list <- list(
  c("As_S", "Cl_S"),
  c("As_S", "Eh_S"),
  c("As_S", "pH_S"),
  c("Eh_S", "pH_S"),
  c("As_N", "Cl_N"),
  c("As_N", "Eh_N"),
  c("As_N", "pH_N"),
  c("Eh_N", "pH_N")
)

# =========================
# 8. Theta grid and prior grid
# =========================
theta_neg <- seq(-20, -0.01, length.out = 1000)
theta_pos <- seq(0.01, 20, length.out = 1000)
theta_grid <- c(theta_neg, theta_pos)

cat("Computing Jeffreys prior grid...\n")

prior_grid <- sapply(theta_grid, function(th) {
  cat("theta =", th, "\n")
  jeffrey_prior(th)
})

# =========================
# 9. Read data
# =========================
dat <- read_excel(in_path, sheet = sheet_name)

summary_all <- data.frame()

# =========================
# 10. Loop through pairs
# =========================
for (pair in pairs_list) {

  cat("\n=== Pair:", pair[1], pair[2], "===\n")

  X <- dat[[pair[1]]]
  Y <- dat[[pair[2]]]

  df <- data.frame(X, Y)
  df <- df[complete.cases(df), ]

  X <- df$X
  Y <- df$Y
  n <- length(X)

  # ---- observed ----
  uv <- get_uv(X, Y)
  U <- uv$U
  V <- uv$V

  th <- calculate_bayes_jeffrey(
    u1 = U,
    u2 = V,
    theta_grid = theta_grid,
    prior_grid = prior_grid
  )

  W  <- compute_W(U, V)
  Kn <- compute_Kn(W, n)
  Kn_use <- Kn[1:(n - 1)]

  Sn_obs <- compute_Sn(Kn_use, th, n)
  Tn_obs <- compute_Tn(Kn_use, th, n)

  # ---- bootstrap ----
  Sn_boot <- numeric(B)
  Tn_boot <- numeric(B)
  theta_boot <- numeric(B)

  for (b in 1:B) {

    if (b %% 100 == 0) cat("b =", b, "/", B, "\n")

    idx <- sample(1:n, n, replace = TRUE)
    Xb <- X[idx]
    Yb <- Y[idx]

    uvb <- get_uv(Xb, Yb)

    thb <- calculate_bayes_jeffrey(
      u1 = uvb$U,
      u2 = uvb$V,
      theta_grid = theta_grid,
      prior_grid = prior_grid
    )

    Wb <- compute_W(uvb$U, uvb$V)
    Knb <- compute_Kn(Wb, n)[1:(n - 1)]

    theta_boot[b] <- thb
    Sn_boot[b] <- compute_Sn(Knb, thb, n)
    Tn_boot[b] <- compute_Tn(Knb, thb, n)
  }

  # ---- p-value ----
  p_Sn <- mean(Sn_boot >= Sn_obs)
  p_Tn <- mean(Tn_boot >= Tn_obs)

  # ---- save summary ----
  summary_all <- rbind(summary_all, data.frame(
    Var1 = pair[1],
    Var2 = pair[2],
    n = n,
    theta_hat_BJPE = th,
    Sn_obs = Sn_obs,
    Tn_obs = Tn_obs,
    p_Sn = p_Sn,
    p_Tn = p_Tn
  ))

  # ---- Excel sheet ----
  sheet_name_pair <- paste(pair, collapse = "_")

  # ---- PDF histogram ----

}

# =========================
# 11. Save Excel
# =========================

cat("\nDONE BJPE BOOTSTRAP!!!\n")

# ==============================================================================
# SOURCE: Figure1.1_Table5.4_Kendall_Spearman+Sn()+Tn().R
# ==============================================================================

# ====================================================================
#=== Plot theta1 <- (exp(theta) - 1) / (exp(theta) + 1)========
#==============================================================

## Define theta range

theta <- seq(-20, 20, length.out = 500)

## Transformation
theta1 <- (exp(theta) - 1) / (exp(theta) + 1)

## Plot

# ===========================================================================
# ========== V Tau(theta) ===========================
# ===========================================================================

# Gi cn dng
library(ggplot2)

# Hm D1()
D1 <- function(theta) {
  sapply(theta, function(th) {
    if (th == 0) return(1)  # limit khi   0
    integrand <- function(t) t / (exp(t) - 1)
    val <- integrate(integrand, lower = 0, upper = th)$value
    return(val / th)
  })
}

# Hm () = _K()
tau_theta <- function(theta) {
  ifelse(theta == 0, 0, 1 - (4/theta)*(1 - D1(theta)))
}

# Di gi tr  t -10 n 10 (b 0)
theta_vals <- seq(-20, 20, length.out = 500)
theta_vals <- theta_vals[theta_vals != 0]

# Tnh ()
tau_vals <- tau_theta(theta_vals)

# V biu  bng ggplot2
df <- data.frame(theta = theta_vals, tau = tau_vals)

  labs(title = expression(paste("Kendall's ", tau(theta), " vs ", theta)),
       x = expression(theta),
       y = expression(tau(theta))) +
  theme_minimal(base_size = 14)

# ===========================================================================
# ========== V Spearman(theta)'s rank correlation===========================
# ===========================================================================

# Hm D2()
D2 <- function(theta) {
  sapply(theta, function(th) {
    if (th == 0) return(0)  # limit khi   0
    integrand <- function(t) t^2 / (exp(t) - 1)
    val <- integrate(integrand, lower = 0, upper = th)$value
    return((2 / th^2) * val)
  })
}

# Hm _R()
rho_Spearman <- function(theta) {
  ifelse(theta == 0, 0, 1 - (12 / theta) * (D1(theta) - D2(theta)))
}

# Tnh _R()
rho_vals <- rho_Spearman(theta_vals)

# Cp nht dataframe  v
df$rho_R <- rho_vals

# ===========================================================================
# ====ok V nt lin-t ===biu  Kendall & Spearman trn cng mt hnh ==
#=============== Figure 1.1 ==================================================

library(ggplot2)

  geom_vline(xintercept = 0,
             linetype = "dashed",
             color = "black",
             linewidth = 0.8) +

  labs(
    x = expression(theta),
    y = "Correlation value",
    color = "Correlation",
    linetype = "Correlation"

  ) +
 # theme_minimal(base_size = 14) (co legend)
  theme_minimal(base_size = 14)+
  theme(
    legend.position = "none"   # <<< B HN LEGEND  Y
  )

# ==========================================
# Tnh h s tng quan ti theta = 1
# ==========================================

theta0 <- c(
kendall_theta1  <- tau_theta(theta0)
spearman_theta1 <- rho_Spearman(theta0)

cat("For theta =", theta0, "\n")
cat("Kendall's tau     =", round(kendall_theta1, 6), "\n")
cat("Spearman's rho    =", round(spearman_theta1, 6), "\n")

# ===============================

corr_table <- data.frame(
  theta = theta0,
  Kendall_tau = kendall_theta1,
  Spearman_rho = spearman_theta1
)

print(corr_table)

# ==========================================================
# Table 5.2 - Tnh Sn^obs, Tn^obs=====================
# ==========================================================

# D liu theta_hat ca Table 5.2_Manuscript

# theta_list <- c(
#  -0.56045774501538,
#  -1.91179776724095,
#  2.8978398140706,
#  -4.00563937550287,
#  -2.15725466617531,
#  -7.01695286133279,
#  0.920461903057638,
#  0.324509340497355
# )

# D liu theta_hat_MLE ca  Table 5.2_Manuscript = Table 5.2_Smallest_values =  Table 5.2_Largest_values

theta_list <- c(
  0.153676418964356,
  -2.61031705343024,
  1.83137862962347,
  -4.00563937550287,
  -2.15725466617531,
  -7.01695286133279,
  0.920461903057638,
  0.324509340497355
)

# D liu theta_hat_BJPE ca  Table 5.2_Manuscript

theta_list <- c(
  0.176055888904888,
  -2.51803490793591,
  1.70420738114922,
  -3.91621833233047,
  -2.11395725105925,
  -6.98827605160315,
  0.889224775769253,
  0.323169077808691
)

# ==========================================
# Tnh Kendall v Spearman
# ==========================================

kendall_vals  <- tau_theta(theta_list)
spearman_vals <- rho_Spearman(theta_list)

# ==========================================
# To bng kt qu
# ==========================================

corr_table <- data.frame(
  theta = theta_list,
  Kendall_tau = kendall_vals,
  Spearman_rho = spearman_vals
)

print(round(corr_table, 6))

# =========================
# Export to Excel
# =========================

if (!require(openxlsx)) install.packages("openxlsx")
library(openxlsx)

# Lm trn cho p (optional)
corr_table_out <- round(corr_table, 6)

# To workbook

# Thm sheet

# Ghi d liu

# Xut file
#output_file <- "Table5.4_Kendall_Spearman_results.xlsx"
# output_file <- "Table5.4_Kendall_Spearman_results_smallest_values.xlsx"

# output_file <- "Table5.4_Kendall_Spearman_results_MLE_4.7.26.xlsx"

output_file <- "Table5.4_Kendall_Spearman_results_BJPE_4.7.26.xlsx"

cat("File saved at:", output_file, "\n")

# ===============================================================
# V color =======biu  Kendall & Spearman trn cng mt hnh
# ===============================================================

library(ggplot2)

# ====================================================
# == V biu  Sn(0.90) vi n=25, 50, 75, 100
# ====================================================
# Data: S_n(0.90)
# ====================================================

theta <- c(-25,-20,-15,-10,-9,-8,-7,-6,-5,-4,-3,-2,
           -1.5,-1,-0.75,-0.5,-0.1,0.1,0.5,0.75,1,1.5,2,
           3,4,5,6,7,8,9,10,15,20,25)

Sn090_25 <- c(3.843,3.025,2.188,1.389,1.243,1.089,0.969,0.842,
              0.723,0.610,0.505,0.417,0.375,0.341,0.324,0.308,
              0.285,0.272,0.254,0.243,0.229,0.213,0.196,0.171,
              0.153,0.138,0.128,0.119,0.110,0.103,0.098,0.076,
              0.063,0.055)

Sn090_50 <- c(2.749,2.072,1.437,0.892,0.798,0.719,0.623,0.552,
              0.472,0.410,0.342,0.288,0.267,0.241,0.223,0.217,
              0.205,0.200,0.182,0.178,0.171,0.160,0.149,0.137,
              0.126,0.117,0.109,0.099,0.095,0.090,0.084,0.064,
              0.053,0.045)

Sn090_75 <- c(2.123,1.559,1.095,0.691,0.630,0.553,0.497,0.438,
              0.391,0.330,0.286,0.243,0.224,0.200,0.195,0.186,
              0.172,0.171,0.162,0.156,0.151,0.145,0.137,0.124,
              0.116,0.110,0.102,0.095,0.091,0.086,0.080,0.061,
              0.049,0.041)

Sn090_100 <- c(1.737,1.277,0.898,0.583,0.529,0.480,0.427,0.384,
               0.334,0.292,0.251,0.213,0.194,0.181,0.174,0.166,
               0.159,0.155,0.148,0.145,0.141,0.136,0.129,0.121,
               0.113,0.108,0.099,0.094,0.089,0.082,0.078,0.059,
               0.047,0.040)

# =========================
# (A) 4 plots ring
# =========================

# =========================
# (B) 1 plot chung 4 ng
# =========================

# =======================
# ============= V biu  Sn(0.95) ===================
# ====================================================
# Data: S_n(0.95)
# ====================================================

theta <- c(-25,-20,-15,-10,-9,-8,-7,-6,-5,-4,-3,-2,
           -1.5,-1,-0.75,-0.5,-0.1,0.1,0.5,0.75,1,1.5,2,
           3,4,5,6,7,8,9,10,15,20,25)

Sn095_25 <- c(4.152,3.280,2.417,1.567,1.401,1.239,1.105,0.978,
              0.851,0.711,0.597,0.495,0.447,0.407,0.385,0.374,
              0.343,0.325,0.306,0.290,0.274,0.253,0.231,0.199,
              0.177,0.159,0.147,0.135,0.125,0.117,0.110,0.085,
              0.071,0.061)

Sn095_50 <- c(2.983,2.268,1.584,1.017,0.915,0.825,0.723,0.636,
              0.559,0.489,0.409,0.348,0.320,0.291,0.272,0.259,
              0.248,0.243,0.217,0.210,0.204,0.190,0.175,0.159,
              0.147,0.137,0.125,0.114,0.110,0.104,0.097,0.073,
              0.059,0.050)

Sn095_75 <- c(2.314,1.723,1.229,0.790,0.730,0.652,0.597,0.518,
              0.465,0.395,0.348,0.295,0.272,0.240,0.239,0.225,
              0.209,0.208,0.199,0.187,0.182,0.173,0.162,0.146,
              0.137,0.130,0.119,0.111,0.106,0.100,0.093,0.069,
              0.056,0.046)

Sn095_100 <- c(1.913,1.426,1.021,0.679,0.628,0.570,0.505,0.460,
               0.405,0.353,0.304,0.264,0.241,0.221,0.213,0.204,
               0.197,0.189,0.180,0.176,0.168,0.165,0.156,0.144,
               0.132,0.126,0.115,0.112,0.104,0.095,0.090,0.068,
               0.054,0.044)

# =========================
# (A) 4 plots ring
# =========================

# =========================
# (B) 1 plot chung 4 ng
# =========================

# =======================
# ============= V biu  Tn(0.90) ===================
# ====================================================
# Data: T_n(0.90)
# ====================================================

theta <- c(-25,-20,-15,-10,-9,-8,-7,-6,-5,-4,-3,-2,
           -1.5,-1,-0.75,-0.5,-0.1,0.1,0.5,0.75,1,1.5,2,
           3,4,5,6,7,8,9,10,15,20,25)

Tn090_25 <- c(2.267,2.255,2.146,1.951,1.897,1.815,1.763,1.686,
              1.603,1.506,1.416,1.320,1.272,1.230,1.207,1.183,
              1.154,1.126,1.105,1.082,1.059,1.032,0.998,0.945,
              0.902,0.859,0.836,0.802,0.777,0.750,0.728,0.623,
              0.552,0.519)

Tn090_50 <- c(2.653,2.465,2.198,1.858,1.769,1.696,1.608,1.531,
              1.443,1.368,1.275,1.200,1.162,1.117,1.087,1.070,
              1.047,1.035,1.007,0.994,0.979,0.953,0.926,0.884,
              0.856,0.834,0.806,0.779,0.766,0.749,0.725,0.636,
              0.565,0.524)

Tn090_75 <- c(2.648,2.370,2.069,1.717,1.641,1.565,1.499,1.419,
              1.345,1.273,1.207,1.134,1.100,1.054,1.044,1.025,
              0.994,0.988,0.968,0.948,0.938,0.922,0.900,0.867,
              0.845,0.821,0.798,0.778,0.761,0.744,0.723,0.644,
              0.581,0.525)

Tn090_100 <- c(2.537,2.240,1.944,1.614,1.548,1.484,1.417,1.363,
               1.282,1.215,1.147,1.082,1.047,1.022,1.005,0.983,
               0.971,0.959,0.943,0.935,0.915,0.908,0.882,0.864,
               0.833,0.819,0.796,0.777,0.757,0.737,0.719,0.644,
               0.588,0.536)

# =========================
# (A) 4 plots ring
# =========================

# =========================
# (B) 1 plot chung 4 ng
# =========================

# =======================
# ============= V biu  Tn(0.95) ===================
# ====================================================
# Data: T_n(0.95)
# ====================================================

theta <- c(-25,-20,-15,-10,-9,-8,-7,-6,-5,-4,-3,-2,
           -1.5,-1,-0.75,-0.5,-0.1,0.1,0.5,0.75,1,1.5,2,
           3,4,5,6,7,8,9,10,15,20,25)

Tn095_25 <- c(2.394,2.385,2.275,2.086,2.031,1.954,1.889,1.805,
              1.732,1.623,1.527,1.427,1.375,1.327,1.305,1.281,
              1.250,1.220,1.194,1.176,1.146,1.111,1.074,1.013,
              0.963,0.915,0.888,0.854,0.819,0.794,0.768,0.664,
              0.589,0.591)

Tn095_50 <- c(2.793,2.592,2.331,1.975,1.890,1.821,1.714,1.637,
              1.548,1.471,1.377,1.293,1.251,1.206,1.171,1.158,
              1.131,1.122,1.089,1.069,1.056,1.023,0.992,0.949,
              0.917,0.895,0.860,0.832,0.817,0.800,0.772,0.672,
              0.611,0.570)

Tn095_75 <- c(2.783,2.501,2.186,1.821,1.743,1.670,1.604,1.519,
              1.450,1.371,1.291,1.227,1.195,1.138,1.128,1.107,
              1.079,1.075,1.048,1.031,1.014,0.995,0.971,0.928,
              0.908,0.883,0.859,0.832,0.810,0.795,0.770,0.682,
              0.616,0.571)

Tn095_100 <- c(2.663,2.371,2.059,1.717,1.650,1.591,1.512,1.463,
               1.378,1.308,1.246,1.176,1.130,1.105,1.084,1.065,
               1.049,1.040,1.021,1.006,0.993,0.977,0.953,0.927,
               0.898,0.882,0.851,0.832,0.810,0.792,0.768,0.685,
               0.623,0.576)

# =========================
# (A) 4 plots ring
# =========================

# ===============================================
# (B) 1 plot chung 4 ng == Figure 4.3 =====
# =========================

# ==========================================
# Figure: Sn and Tn critical values
# ==========================================

# ===============================
# Sn(0.90)
# ===============================

# ===============================
# Sn(0.95)
# ===============================

# ===============================
# Tn(0.90)
# ===============================

# ===============================
# Tn(0.95)
# ===============================

# # ====================================================
# == V biu  Sn(0.90) vi n= 100, 250,500,1000
# ====================================================
## ===================================================
## Data: S_n(0.90)
## ===================================================

theta <- c(-25, -20, -15, -10, -9, -8, -7, -6, -5, -4, -3, -2,
           -1.5, -1, -0.75, -0.5, -0.1, 0.1, 0.5, 0.75, 1, 1.5, 2,
           3, 4, 5, 6, 7, 8, 9, 10, 15, 20, 25)

Sn090_100 <- c(1.737, 1.277, 0.898, 0.583, 0.529, 0.480, 0.427, 0.384,
               0.334, 0.292, 0.251, 0.213, 0.194, 0.181, 0.174, 0.166,
               0.159, 0.155, 0.148, 0.145, 0.141, 0.136, 0.129, 0.121,
               0.113, 0.108, 0.099, 0.094, 0.089, 0.082, 0.078, 0.059,
               0.047, 0.040)

Sn090_250 <- c(0.932, 0.697, 0.515, 0.362, 0.333, 0.304, 0.281, 0.257,
               0.230, 0.206, 0.185, 0.166, 0.154, 0.146, 0.141, 0.139,
               0.134, 0.131, 0.127, 0.126, 0.123, 0.119, 0.115, 0.111,
               0.105, 0.099, 0.094, 0.088, 0.084, 0.078, 0.074, 0.056,
               0.044, 0.036)

Sn090_500 <- c(0.589, 0.461, 0.354, 0.266, 0.255, 0.237, 0.218, 0.210,
               0.192, 0.178, 0.160, 0.146, 0.140, 0.134, 0.130, 0.129,
               0.123, 0.123, 0.119, 0.116, 0.118, 0.112, 0.110, 0.106,
               0.101, 0.097, 0.092, 0.087, 0.081, 0.077, 0.073, 0.054,
               0.043, 0.035)

Sn090_1000 <- c(0.408, 0.326, 0.263, 0.219, 0.209, 0.197, 0.186, 0.179,
                0.173, 0.158, 0.150, 0.134, 0.133, 0.127, 0.124, 0.122,
                0.119, 0.117, 0.116, 0.113, 0.114, 0.110, 0.107, 0.104,
                0.101, 0.095, 0.090, 0.086, 0.081, 0.077, 0.070, 0.054,
                0.042, 0.035)

## =========================
## (A) 4 plots ring
## =========================

## =========================
## (B) 1 plot chung 4 ng
## =========================

# =============V biu  Sn(0.95) ===================

## =========================
## Data: S_n(0.95)
## =========================

theta <- c(-25, -20, -15, -10, -9, -8, -7, -6, -5, -4, -3, -2,
           -1.5, -1, -0.75, -0.5, -0.1, 0.1, 0.5, 0.75, 1, 1.5, 2,
           3, 4, 5, 6, 7, 8, 9, 10, 15, 20, 25)

Sn095_100 <- c(1.913, 1.426, 1.021, 0.679, 0.628, 0.570, 0.505, 0.460,
               0.405, 0.353, 0.304, 0.264, 0.241, 0.221, 0.213, 0.204,
               0.197, 0.189, 0.180, 0.176, 0.168, 0.165, 0.156, 0.144,
               0.132, 0.126, 0.115, 0.112, 0.104, 0.095, 0.090, 0.068,
               0.054, 0.044)

Sn095_250 <- c(1.048, 0.803, 0.610, 0.442, 0.407, 0.379, 0.355, 0.321,
               0.282, 0.250, 0.230, 0.206, 0.190, 0.182, 0.173, 0.173,
               0.163, 0.159, 0.155, 0.154, 0.150, 0.143, 0.141, 0.133,
               0.125, 0.118, 0.111, 0.104, 0.099, 0.092, 0.087, 0.064,
               0.050, 0.041)

Sn095_500 <- c(0.688, 0.552, 0.431, 0.336, 0.313, 0.302, 0.276, 0.264,
               0.241, 0.223, 0.203, 0.181, 0.176, 0.165, 0.159, 0.159,
               0.150, 0.151, 0.144, 0.141, 0.146, 0.136, 0.133, 0.128,
               0.121, 0.117, 0.109, 0.103, 0.095, 0.092, 0.085, 0.062,
               0.048, 0.040)

Sn095_1000 <- c(0.493, 0.399, 0.334, 0.282, 0.260, 0.249, 0.235, 0.225,
                0.216, 0.205, 0.185, 0.167, 0.166, 0.158, 0.155, 0.148,
                0.147, 0.146, 0.143, 0.138, 0.138, 0.134, 0.131, 0.125,
                0.121, 0.116, 0.107, 0.100, 0.096, 0.091, 0.083, 0.062,
                0.048, 0.039)

## =========================
## (A) 4 plots ring
## =========================

## =========================
## (B) 1 plot chung 4 ng
## =========================

# =============V biu  Tn(0.90) ===================

## =========================
## Data: T_n(0.90)
## =========================

theta <- c(-25, -20, -15, -10, -9, -8, -7, -6, -5, -4, -3, -2,
           -1.5, -1, -0.75, -0.5, -0.1, 0.1, 0.5, 0.75, 1, 1.5, 2,
           3, 4, 5, 6, 7, 8, 9, 10, 15, 20, 25)

Tn090_100 <- c(2.537, 2.240, 1.944, 1.614, 1.548, 1.484, 1.417, 1.363,
               1.282, 1.215, 1.147, 1.082, 1.047, 1.022, 1.005, 0.983,
               0.971, 0.959, 0.943, 0.935, 0.915, 0.908, 0.882, 0.864,
               0.833, 0.819, 0.796, 0.777, 0.757, 0.737, 0.719, 0.644,
               0.588, 0.536)

Tn090_250 <- c(2.044, 1.810, 1.576, 1.347, 1.304, 1.258, 1.213, 1.169,
               1.121, 1.067, 1.030, 0.993, 0.964, 0.942, 0.932, 0.933,
               0.911, 0.906, 0.893, 0.888, 0.879, 0.864, 0.850, 0.836,
               0.818, 0.804, 0.787, 0.767, 0.755, 0.737, 0.721, 0.648,
               0.591, 0.548)

Tn090_500 <- c(1.704, 1.528, 1.364, 1.202, 1.181, 1.143, 1.106, 1.086,
               1.049, 1.015, 0.979, 0.942, 0.937, 0.910, 0.903, 0.908,
               0.886, 0.885, 0.875, 0.862, 0.865, 0.850, 0.844, 0.821,
               0.816, 0.801, 0.784, 0.765, 0.751, 0.737, 0.723, 0.647,
               0.594, 0.552)

Tn090_1000 <- c(1.461, 1.321, 1.215, 1.117, 1.093, 1.069, 1.040, 1.024,
                1.012, 0.980, 0.954, 0.922, 0.914, 0.896, 0.896, 0.881,
                0.872, 0.870, 0.862, 0.851, 0.847, 0.842, 0.834, 0.822,
                0.812, 0.797, 0.781, 0.768, 0.753, 0.738, 0.720, 0.652,
                0.597, 0.554)

## =========================
## (A) 4 plots ring
## =========================

## =========================
## (B) 1 plot chung 4 ng
## =========================

# =============V biu  Tn(0.95) ===================

## =========================
## Data: T_n(0.95)
## =========================

theta <- c(-25, -20, -15, -10, -9, -8, -7, -6, -5, -4, -3, -2,
           -1.5, -1, -0.75, -0.5, -0.1, 0.1, 0.5, 0.75, 1, 1.5, 2,
           3, 4, 5, 6, 7, 8, 9, 10, 15, 20, 25)

Tn095_100 <- c(2.663, 2.371, 2.059, 1.717, 1.650, 1.591, 1.512, 1.463,
               1.378, 1.308, 1.246, 1.176, 1.130, 1.105, 1.084, 1.065,
               1.049, 1.040, 1.021, 1.006, 0.993, 0.977, 0.953, 0.927,
               0.898, 0.882, 0.851, 0.832, 0.810, 0.792, 0.768, 0.685,
               0.623, 0.576)

Tn095_250 <- c(2.144, 1.913, 1.685, 1.452, 1.410, 1.365, 1.317, 1.273,
               1.229, 1.160, 1.128, 1.086, 1.050, 1.025, 1.020, 1.010,
               0.992, 0.982, 0.970, 0.964, 0.952, 0.932, 0.924, 0.907,
               0.882, 0.866, 0.844, 0.827, 0.808, 0.793, 0.774, 0.691,
               0.625, 0.584)

Tn095_500 <- c(1.805, 1.639, 1.465, 1.302, 1.278, 1.242, 1.205, 1.187,
               1.150, 1.120, 1.073, 1.030, 1.022, 0.997, 0.977, 0.987,
               0.962, 0.964, 0.949, 0.933, 0.947, 0.924, 0.915, 0.890,
               0.881, 0.861, 0.844, 0.823, 0.810, 0.795, 0.775, 0.692,
               0.633, 0.590)

Tn095_1000 <- c(1.562, 1.431, 1.317, 1.219, 1.192, 1.169, 1.138, 1.121,
                1.107, 1.076, 1.043, 1.009, 0.994, 0.988, 0.973, 0.960,
                0.948, 0.943, 0.936, 0.926, 0.926, 0.903, 0.908, 0.889,
                0.879, 0.859, 0.844, 0.830, 0.810, 0.796, 0.771, 0.694,
                0.630, 0.591)

## =========================
## (A) 4 plots ring
## =========================

## =========================
## (B) 1 plot chung 4 ng
## =========================

